Quantum operators for the computation of exponential weighted integrals of expectation values

An analytically derived 'integral operator' approach is introduced to estimate the expectation value of a quantum operator for an evolving state weighted with an exponential function. This allows to compute quantities useful in Nuclear Magnetic Resonance or Muon Spectroscopy experiment simulations with greater speed and precision than the standard numerical integration approach.

==> int_op_test.py <==
#!/usr/bin/env python

"""
Script to carry out performance tests on the algorithm described in the
attached paper:

"Quantum integral operators for the approximate computation of exponentially
weighted time averages of expectation values"

Simone Sturniolo
"""

import sys
import numpy as np
from datetime import datetime as dt


# FUNCTIONS


def basis_transform(op, evecs):
    # Operator basis transform. If evecs are eigenvectors of op, this will
    # diagonalise op
    return np.dot(evecs.conj().T, np.dot(op, evecs))


def ExpIntegral_Op(rho0, evals, evecs, a, t, Sz, tavg=False):
    # Compute decay with approximated integral operator
    Dz = basis_transform(Sz, evecs)
    rho = basis_transform(rho0, evecs)

    lDiff = evals[:, None]-evals[None, :]

    # Diagonal
    exp_a = np.exp(-a*t)
    exp_h = np.exp(1.0j*lDiff*t)
    # Particular solution
    Oz = Dz/((1.0j*lDiff)-a)*(exp_a*exp_h-1)

    # If required, do a time average (only needed for decay, not FT)
    if tavg:
        Oz /= 1.0/a*(1.0-exp_a)

    return np.dot(rho, Oz).trace()


def ExpIntegral_Np(rho0, evals, evecs, a, t, Sz, steps=1000, tavg=False,
                   return_hist=False):
    # Same decay, but integrating numerically with Numpy
    Dz = basis_transform(Sz, evecs)
    rho = basis_transform(rho0, evecs)

    # Eigenvalue difference matrix
    lDiff = evals[:, None]-evals[None, :]

    # Time axis
    t_axis = np.linspace(0, t, steps)
    # Propagators
    props = [np.exp(-1.0j*lDiff*t) for t in t_axis]
    # Evolution
    evol = np.array([np.dot(rho*p, Dz).trace() for p in props])
    if not return_hist:
        I = np.trapz(evol*np.exp(-a*t_axis), t_axis)

        # If required, do a time average (only needed for decay, not FT)
        if tavg:
            I /= 1.0/a*(1.0-np.exp(-a*t))

        return I
    else:
        return evol*np.exp(-a*t_axis)


def rndH(n, diagAdd=0.0):
    # Create a random Hermitian Hamiltonian of size n
    # diagAdd adds a diagonal term to make the diagonal more prominent
    # if desired. Should be between 0 and 1

    H = (np.random.random((n, n))-0.5)+(np.random.random((n, n))-0.5)*1.0j
    H += H.T.conj()
    H = H*(1-diagAdd)+np.diag(np.random.random(n)-0.5)*diagAdd

    return H

if __name__ == "__main__":

    print("""Occasionally, some division by zero warnings may appear. These
    are normal and should be ignored. They are the result of some operations
    carried out on entire matrices which are then used in numpy.where calls
    that filter out the NaN results.
    """)

    which_tests = sys.argv[1:]

    if '1' in which_tests:
        # First test: create a series of time plots, comparing the two methods
        # for exponential decay (a is real) and different step sizes

        _a = 0.1
        _step_nums = [10, 20, 50]

        t_axis = np.linspace(0.01, 5, 1000)/_a

        s = 20

        # Hamiltonian
        H = rndH(s)
        evals, evecs = np.linalg.eigh(H)
        # Density matrix
        rho0 = np.zeros((s, s))
        rho0[-1, -1] = 1
        # Number operator (the expectation value we'll measure)
        Sz = np.diag(np.arange(0, s)).astype(np.float)

        output = np.zeros((len(t_axis), 2+len(_step_nums)))
        output[:, 0] = t_axis*_a

        print('Beginning test 1')
        for i, t in enumerate(t_axis):
            sys.stdout.write(
                '\rTest 1 '
                '{0:3d}% complete'.format(int((i+1.0)/len(t_axis)*100)))
            for j, sn in enumerate(_step_nums):
                output[i, 1+j] = ExpIntegral_Np(
                    rho0, evals, evecs, _a, t, Sz, steps=sn, tavg=True)
            output[i, -1] = ExpIntegral_Op(
                rho0, evals, evecs, _a, t, Sz, tavg=True)
        print('\nComplete')

        # Save results
        np.savetxt('test_1.dat', output)

    if '2' in which_tests:
        # Second test: computation time for decay integral for different
        # system sizes and step numbers

        _a = 0.1
        _step_nums = [10, 20, 50]

        test2_sizes = np.arange(2, 61, 8)
        trials = 200
        t = 5/_a  # Long times by default

        output = np.zeros((len(test2_sizes), 2+len(_step_nums)))
        output[:, 0] = test2_sizes

        print('Beginning test 2')
        for s_i, s in enumerate(test2_sizes):

            # Density matrix
            rho0 = np.zeros((s, s))
            rho0[-1, -1] = 1
            # Number operator (the expectation value we'll measure)
            Sz = np.diag(np.arange(0, s)).astype(np.float)

            errs = np.zeros(trials)
            times = np.zeros((trials, 1+len(_step_nums)))
            for t_i in range(trials):
                sys.stdout.write(
                    '\rTest 2 '
                    '{0:3d}% complete'.format(int(((t_i+1.0)+(s_i*trials)) /
                                                  (trials*len(test2_sizes
                                                              ))*100)))
                # Hamiltonian
                H = rndH(s)
                evals, evecs = np.linalg.eigh(H)

                for j, sn in enumerate(_step_nums):
                    t0 = dt.now()
                    npV = ExpIntegral_Np(rho0, evals, evecs, _a, t, Sz,
                                         steps=sn, tavg=True)
                    times[t_i, j] = (dt.now()-t0).total_seconds()

                t0 = dt.now()
                opV = ExpIntegral_Op(rho0, evals, evecs, _a, t, Sz, tavg=True)
                times[t_i, -1] = (dt.now()-t0).total_seconds()

            output[s_i, 1:] = np.average(times, axis=0)

        print('\nComplete')

        np.savetxt('test_2.dat', output)

    if '3' in which_tests:
        # Third test: Fourier transform. Make one numerically, then only a few
        # points with the integral operator
        from scipy.signal import argrelmax

        trials = 200

        _max_om = 1.0
        _steps = 1000

        t_axis = np.linspace(0, _steps/_max_om, _steps)
        deltat = t_axis[1]-t_axis[0]
        freqs = np.fft.fftfreq(_steps, deltat)

        output = np.zeros((len(freqs), 2))
        output[:, 0] = freqs

        print('Beginning test 3')

        s = 4
        tau = 50.0

        # Density matrix
        rho0 = np.zeros((s, s))
        rho0[-1, -1] = 1
        # Number operator (the expectation value we'll measure)
        Sz = np.diag(np.arange(0, s)).astype(np.float)

        # Hamiltonian
        H = rndH(s)
        evals, evecs = np.linalg.eigh(H)

        t0 = dt.now()
        ftNp = np.fft.fft(ExpIntegral_Np(
            rho0, evals, evecs, 1.0/tau, t_axis[-1], Sz,
            steps=len(t_axis), return_hist=True))
        ftNp_time = (dt.now()-t0).total_seconds()

        output[:, 1] = np.abs(ftNp)

        output = np.array(sorted(output, key=lambda x: x[0]))
        
        np.savetxt('test_3_np.dat', output)


        # Find one maximum, NOT at zero
        max_i = argrelmax(output[:,1], order=5)[0]
        max_i = max_i[max_i != len(freqs)/2]
        max_i = np.random.choice(max_i)

        # Choose a peak, a few frequencies surrounding it
        max_f = output[max_i,0]
        win_w = _max_om/20.0
        win_f = np.linspace(max_f-win_w/2, max_f+win_w/2, 11)

        # Reset output
        output = np.zeros((len(win_f), 2))
        output[:,0] = win_f

        t0 = dt.now()
        ftOp = np.array([ExpIntegral_Op(rho0, evals, evecs,
                                        1.0j*f*2*np.pi+1.0/tau,
                                        t_axis[-1], Sz, tavg=False)
                         for f in win_f])/deltat
        ftOp_time = (dt.now()-t0).total_seconds()

        ftOp_time /= len(win_f)

        output[:,1] = np.abs(ftOp)

        print('\nComplete')

        np.savetxt('test_3_op.dat', output)

        with open('test_3_t.dat', 'w') as outf:
            outf.write('Time spent for numerical FFT '
                       '({0} points): {1} s\n'.format(len(freqs), ftNp_time))
            outf.write('Time spent for operator FT '
                       '(average per point): {0} s'.format(ftOp_time))


